Martin Gardner's minimum no-3-in-a-line problem

In Martin Gardner's October, 1976 Mathematical Games column in Scientific American, he posed the following problem: "What is the smallest number of [queens] you can put on a board of side n such that no [queen] can be added without creating three in a row, a column, or a diagonal?" We use the Combinatorial Nullstellensatz to prove that this number is at least n, except in the case when n is congruent to 3 modulo 4, in which case one less may suffice. A second, more elementary proof is also offered in the case that n is even.

==> bruteforce-mod.c <==
/* Original code by Alec Cooper 2011 */
/* Modified to specify contents of first row by Greg Warrington 2012 */
#include <stdio.h>

#define MAXNUMQ 20
#define MAXSZ 20

/* int numToPlace = NUMQ;	/\* number of queens to place *\/ */
/* int size = SZ;		/\* size of the board *\/ */

int maxInLine = 2;	/* maximum number of queens in a line (2 indicates no-three-in-line problem) */

int counter = 0;

int placed[2][MAXNUMQ];		/* array of queens placed; should be 2 by numToPlace */
int skip[MAXSZ][MAXSZ];		/* array of board positions; should be size by size */
int rows[MAXSZ];		/* array of rows; should be size */
int columns[MAXSZ];		/* array of columns; should be size */
int upDiagonals[2*MAXSZ-1];	/* array of up diagonals; should be 2*size - 1 */
int downDiagonals[2*MAXSZ-1];	/* array of down diagonals; should be 2*size - 1 */

/*******************************************
 * Code below this should be correct.
 * As long as the constants above have been changed as necessary,
 * the program should give the correct values
 * To monitor progress, you may wish to comment or uncomment
 * some of the printf statements of the form
 * 		if (counter == 0) printf("%d,%d\n",x,y);
 * If a solution is found, it will print the positions of the pieces
 * as x-coordinate y-coordinate on the range 0 to size-1
 ******************************************/

/* int isOpen(int x, int y, int size); */

/* we have fewer than maxInLine in every direction */
/* Open in that we can put a pawn here */
inline int isOpen(int x, int y, int size)
{
  return (rows[y] < maxInLine &&
  	  columns[x] < maxInLine &&
  	  upDiagonals[size-1+x-y] < maxInLine &&
  	  downDiagonals[x+y] < maxInLine);
}

/* there's still a place we could put a pawn */
inline int isFull(int size)
{
  int x, y;
	
  for (x = size - 1 ; x >= 0 ; x--)
    for (y = size - 1 ; y >= 0 ; y--)
      if(isOpen(x,y,size))
	return 0;
  return 1;
}

//x and y are on the range (0..size-1)
inline void addPiece(int x, int y, int size)
{
  rows[y]++;
  columns[x]++;
  upDiagonals[size-1+x-y]++;
  downDiagonals[x+y]++;
}

//x and y are on the range (0..size-1)
inline void removePiece(int x, int y, int size)
{
  rows[y]--;
  columns[x]--;
  upDiagonals[size-1+x-y]--;
  downDiagonals[x+y]--;
}

void print_board(int size)
{
  int row, col,i;
  for(row = size-1; row >= 0; row--)
    {
      for(col = 0; col < size; col++)
	{
	  int piece = 0;
	  for(i = 0; i < counter; i++)
	    if(placed[0][i] == col && placed[1][i] == row)
	      piece = 1;
	  if(piece == 1)
	    printf(" o");
	  else
	    printf(" .");
	}
      printf("\n");
    }
  printf("\n");
}

/* don't have too many in any line */
int isValid(int size)
{
  int i;
	
  for (i = 0; i < 2*size - 1; i++)
    {
      if (i < size && (rows[i] > maxInLine || columns[i] > maxInLine))
	return 0;
      if (upDiagonals[i] > maxInLine || downDiagonals[i] > maxInLine)
	return 0;
    }
  return 1;
}

void init_board(int num, int posa, int posb, int size)
{
  if(num == 0)
    return;

  if(num == 1)
    {
      addPiece(posa,0,size);
      placed[0][counter] = posa;
      placed[1][counter] = 0;
      counter++;
      return;
    }

  /* pos/size should be position of first piece; pos % size position of 2nd */
  if(num == 2)
    {
      addPiece(posa,0,size);
      placed[0][counter] = posa;
      placed[1][counter] = 0;
      counter++;

      addPiece(posb,0,size);
      placed[0][counter] = posb;
      placed[1][counter] = 0;
      counter++;
      return;
    }
}

int main(int argc, char *argv[])
{
  int i;

  int x = 0;
  int y = 0;
  int numToStart = 0;
  int posa = 0;
  int posb = 0;
	
  int size = atoi(argv[1]);       /* length of side of board */
  int numToPlace = atoi(argv[2]); /* number of queens we want */
  /* if more arguments, then we're specifying queens in first row */
  if(argc >= 4)
    {
      numToStart = atoi(argv[3]); /* number of queens to place initially */
      if(numToStart >= 1)
	if(argc >= 5)
	  /* place first queen in first row */
	  posa = atoi(argv[4]);        /* which of 1..size */ 
	else
	  printf("ERROR: not enough positions listed\n");
      if(numToStart >= 2)
	/* place second queen in first row */
	if(argc >= 6)
	  posb = atoi(argv[5]);        /* which of 1..size choose numToStart */
	else
	  printf("ERROR: not enough positions listed\n");

      init_board(numToStart, posa, posb, size);
      /* subsequent queens can't be placed in first row; we've already
	 specified what we want */
      y = 1;
    }

  /* print_board(size); */

  /* counter is number of queens we've placed so far */

  /* still want to place another queen and there is space to do so */
  while(counter != numToPlace || isFull(size) == 0)
    {
      /*
      printf("... %d %d\n",x,y);
      print_board(size);
      */

      /* if this space is open and we haven't been told to skip it,
         try placing something */
      if(skip[x][y] != 1 && isOpen(x, y, size) == 1)
	{
	  addPiece(x,y,size);
	  placed[0][counter] = x;
	  placed[1][counter] = y;
	  counter++;
	}
      
      /* if have placed max number of queens but haven't covered the
	 board, then remove last queen placed */
      if(counter >= numToPlace && isFull(size) == 0)
	{
	  removePiece(x, y, size);
	  counter--;
	  placed[0][counter] = -1;
	  placed[1][counter] = -1;
	}
      
      /* we're stuck: on last square (i.e., upper-right corner) and 
	 either 1) we didn't place as many as we wanted to
	 or     2) we didn't cover every square */
      if(x == size - 1 && y == size - 1 && 
	 !(counter == numToPlace && isFull(size) == 1))
	{
	  /* find the last piece that was placed. */
	  counter--;
	  /* if it's one of our originals then we have no 
	     prior choices to change.  search failed. */
	  if (counter < numToStart) break; //no solution found
	  x = placed[0][counter];
	  y = placed[1][counter];

	  //if last piece was placed in the top right square
	  if (x == size - 1 && y == size - 1)
	    {
	      /* need to back up one more position */
	      removePiece(x,y,size);
	      placed[0][counter] = -1;
	      placed[1][counter] = -1;
	      counter--;
	      /* if it's one of our originals then we have no 
		 prior choices to change.  search failed. */
	      if (counter < numToStart) break; //no solution found
	      x = placed[0][counter];
	      y = placed[1][counter];
	    }
	  
	  /* if this was the first piece placed then use dihedral
	     symmetry to avoid starting with symmetrically placed
	     piece.  Note that when numToStart > 0, this won't kick
	     in. */
	  if (counter == 0)
	    {
	      /* printf("------------------ Skipping %d %d\n",x,y); */
	      skip[x][y] = 1;
	      skip[y][x] = 1;
	      skip[x][size-1-y] = 1;
	      skip[size-1-y][x] = 1;
	      skip[size-1-x][y] = 1;
	      skip[y][size-1-x] = 1;
	      skip[size-1-x][size-1-y] = 1;
	      skip[size-1-y][size-1-x] = 1;
	    }

	  removePiece(x,y,size);
	  placed[0][counter] = -1;
	  placed[1][counter] = -1;
	}

      y = y + (x+1)/size; /* increase row if x wrapped */
      x = (x + 1)%size;   /* cyclically increase x */
      /* printf("x:%d y:%d\n",x,y); */
    }

  if (isFull(size) == 1 && isValid(size) == 1)
    {
      for (i = 0; i < numToPlace; i++)
	{
	  if(i == numToStart)
	    printf("; %d,%d ",placed[0][i],placed[1][i]);
	  else
	    printf("%d,%d ",placed[0][i],placed[1][i]);
	}
      printf("DONE: size=%d Numqueens=%d\n",size,numToPlace);
    }
  else
    {
      printf("No solution found: numToStart=%d posa=%d posb=%d size=%d Q=%d\n",
	     numToStart,posa,posb,size,numToPlace);
    }
  
  return 0;
}



==> bruteforce.c <==
#include <stdio.h>

int numToPlace = 11;		/* number of queens to place */
int size = 11;				/* size of the board */
int maxInLine = 2;			/* maximum number of queens in a line (2 indicates no-three-in-line problem) */

int counter = 0;

int placed[2][11];			/* array of queens placed; should be 2 by numToPlace */
int skip[11][11];			/* array of board positions; should be size by size */
int rows[11];				/* array of rows; should be size */
int columns[11];			/* array of columns; should be size */
int upDiagonals[21];		/* array of up diagonals; should be 2*size - 1 */
int downDiagonals[21];		/* array of down diagonals; should be 2*size - 1 */

/*******************************************
 * Code below this should be correct.
 * As long as the constants above have been changed as necessary,
 * the program should give the correct values
 * To monitor progress, you may wish to comment or uncomment
 * some of the printf statements of the form
 * 		if (counter == 0) printf("%d,%d\n",x,y);
 * If a solution is found, it will print the positions of the pieces
 * as x-coordinate y-coordinate on the range 0 to size-1
 ******************************************/

int isOpen(int x, int y);

int isFull(void)
{
	int x, y;
	
	for (x = size - 1 ; x >= 0 ; x--)
	{
		for (y = size - 1 ; y >= 0 ; y--)
		{
			if(isOpen(x,y))
			{
				return 0;
			}
		}
	}
	return 1;
}

int isValid(void)
{
	int i;
	
	for (i = 0; i < 2*size - 1; i++)
	{
		if (i < size && (rows[i] > maxInLine || columns[i] > maxInLine))
		{
			return 0;
		}
		if (upDiagonals[i] > maxInLine || downDiagonals[i] > maxInLine)
		{
			return 0;
		}
	}
	return 1;
}

//x and y are on the range (0..size-1)
void addPiece(int x, int y)
{
	rows[y]++;
	columns[x]++;
	upDiagonals[size-1+x-y]++;
	downDiagonals[x+y]++;
}

//x and y are on the range (0..size-1)
void removePiece(int x, int y)
{
	rows[y]--;
	columns[x]--;
	upDiagonals[size-1+x-y]--;
	downDiagonals[x+y]--;
}

int main(void)
{
	int x = 0;
	int y = 0;
	int i;
	
/*	placed = new int*[2][numToPlace];
	skip = new int*[size][size];
	
	rows = new int*[size];
	columns = new int*[size];
	upDiagonals = new int*[2*size - 1];
	downDiagonals = new int*[2*size - 1];*/
	
	
	while(counter != numToPlace || isFull() == 0)
	{
		//to monitor progress
		if (counter == 0) printf("%d,%d\n",x,y);
		if (counter == 1) printf(" %d,%d\n",x,y);
		if (counter == 2) printf("  %d,%d\n",x,y);
		if (counter == 3) printf("   %d,%d\n",x,y);
		//if (counter == 4) printf("    %d,%d\n",x,y);
		//if (counter == 5) printf("     %d,%d\n",x,y);
		//if (counter == 6) printf("      %d,%d\n",x,y);
		if (counter == 4)
		{
			printf("    %d,%d\n",x,y);
			fflush(0);
		}

		if(skip[x][y] != 1 && isOpen(x, y) == 1)
		{
			addPiece(x,y);
			placed[0][counter] = x;
			placed[1][counter] = y;
			counter++;
		}
		
		if(counter >= numToPlace && isFull() == 0)
		{
			removePiece(x, y);
			counter--;
			placed[0][counter] = -1;
			placed[1][counter] = -1;
		}

		if(x == size - 1 && y == size - 1 && !(counter == numToPlace && isFull() == 1))
		{
			counter--;
			if (counter < 0) break; //no solution found
			x = placed[0][counter];
			y = placed[1][counter];

			//if last piece was placed in the top right square
			if (x == size - 1 && y == size - 1)
			{
				removePiece(x,y);
				placed[0][counter] = -1;
				placed[1][counter] = -1;
				counter--;
				//if (counter < 0) break; //no solution found
				x = placed[0][counter];
				y = placed[1][counter];
			}
			
			if (counter == 0)
			{
				skip[x][y] = 1;
				skip[y][x] = 1;
				skip[x][size-1-y] = 1;
				skip[size-1-y][x] = 1;
				skip[size-1-x][y] = 1;
				skip[y][size-1-x] = 1;
				skip[size-1-x][size-1-y] = 1;
				skip[size-1-y][size-1-x] = 1;
			}

			removePiece(x,y);
			placed[0][counter] = -1;
			placed[1][counter] = -1;
		}

		y = y + (x+1)/size;
		x = (x + 1)%size;
	}

	if (isFull() == 1 && isValid() == 1)
	{
		printf("Solution found:\n");
		for (i = 0; i < numToPlace; i++)
		{
			printf("%d,%d\n",placed[0][i],placed[1][i]);
		}
		printf("DONE\n");
	}
	else
	{
		printf("No solution found\n");
	}
	
	return 0;
}

int isOpen(int x, int y)
{
	if (rows[y] < maxInLine)
	{
		if (columns[x] < maxInLine)
		{
			if (upDiagonals[size-1+x-y] < maxInLine)
			{
				if(downDiagonals[x+y] < maxInLine)
				{
					return 1;
				}
			}
		}
	}
	return 0;
}

